GPULZ: Optimizing LZSS Lossless Compression for Multi-byte Data on Modern GPUs

Today's graphics processing unit (GPU) applications produce vast volumes of data, which are challenging to store and transfer efficiently. Thus, data compression is becoming a critical technique to mitigate the storage burden and communication cost. LZSS is the core algorithm in many widely used compressors, such as Deflate. However, existing GPU-based LZSS compressors suffer from low throughput due to the sequential nature of the LZSS algorithm. Moreover, many GPU applications produce multi-byte data (e.g., int16/int32 index, floating-point numbers), while the current LZSS compression only takes single-byte data as input. To this end, in this work, we propose GPULZ, a highly efficient LZSS compression on modern GPUs for multi-byte data. The contribution of our work is fourfold: First, we perform an in-depth analysis of existing LZ compressors for GPUs and investigate their main issues. Then, we propose two main algorithm-level optimizations. Specifically, we (1) change prefix sum from one pass to two passes and fuse multiple kernels to reduce data movement between shared memory and global memory, and (2) optimize existing pattern-matching approach for multi-byte symbols to reduce computation complexity and explore longer repeated patterns. Third, we perform architectural performance optimizations, such as maximizing shared memory utilization by adapting data partitions to different GPU architectures. Finally, we evaluate GPULZ on six datasets of various types with NVIDIA A100 and A4000 GPUs. Results show that GPULZ achieves up to 272.1X speedup on A4000 and up to 1.4X higher compression ratio compared to state-of-the-art solutions.

==> camera-ready/camera-ready_thrup.ipynb <==
{
 "cells": [
  {
   "cell_type": "code",
   "execution_count": 51,
   "metadata": {
    "collapsed": false
   },
   "outputs": [],
   "source": [
    "import matplotlib.pyplot as plt\n",
    "import numpy as np\n",
    "from statistics import mean\n",
    "from statistics import harmonic_mean\n",
    "import seaborn as sns\n",
    "\n",
    "R = '#c9171e'\n",
    "B = '#2b66d3'\n",
    "\n",
    "import warnings\n",
    "warnings.filterwarnings(\"ignore\")\n",
    "\n",
    "plt.rcParams['text.usetex'] = True\n",
    "plt.rc('text.latex', preamble=r'\\usepackage{libertine}')\n",
    "\n",
    "lz4_cr = [3.21, 1.76, 3.98, 1.39, 2.37, 3.1]\n",
    "culzss_cr = [4.61, 2.01, 6.51, 1.44, 2.54, 2.68]\n",
    "gpulz_cr = [4.91, 1.97, 7.19, 1.34, 2.43, 2.84]\n",
    "gpulz_cr_best = [5.73, 2.2, 9.01, 1.6, 3.19, 3.07]\n",
    "\n",
    "lz4_ctp_a4000 = [7.07, 10.4, 25.14, 5.87, 7.84, 23.46]\n",
    "# lz4_dtp_a4000 = [10.05, 16.73, 37.21, 9.83, 12.64, 0]\n",
    "culzss_otp_a4000 = [0.15, 0.22, 0.41, 0.07, 0.1, 0.24]\n",
    "culzss_ktp_a4000 = [3.11, 2.79, 3.12, 3.0, 2.83, 3.03]\n",
    "gpulz_ctp_a4000 = [3.08, 3.05, 3.57, 3.02, 3.28, 3.38]\n",
    "# gpulz_dtp_a4000 = [10.05, 16.73, 37.21, 9.83, 12.64, 0]\n",
    "gpulz_ctp_a4000_best = [18.1, 18.1, 19.1, 14.9, 13.8, 17.6]\n",
    "\n",
    "culzss_otp_a100 = [0.04, 0.27, 0.2, 0.01, 0.02, 0.13]\n",
    "culzss_ktp_a100 = [6.44, 6.05, 6.0, 4.54, 4.04, 6.09]\n",
    "lz4_ctp_a100 = [5.47, 18.84, 27.06, 2.92, 4.61, 22.12]\n",
    "gpulz_ctp_a100 = [4.87, 4.76, 5.48, 4.75, 4.77, 4.89]\n",
    "gpulz_ctp_a100_best = [29.0, 29.0, 30.3, 25.4, 22.9, 28.6]\n",
    "\n",
    "cr = {\n",
    "    \"lz4\": lz4_cr,\n",
    "    \"culzss\": culzss_cr,\n",
    "    \"gpulz\": gpulz_cr,\n",
    "    \"gpulz\\nbest\": gpulz_cr_best\n",
    "}\n",
    "\n",
    "a4000 = {\n",
    "    'lz4': lz4_ctp_a4000,\n",
    "    'culzss': culzss_otp_a4000,\n",
    "    'culzss\\nkernel': culzss_ktp_a4000,\n",
    "    'gpulz': gpulz_cr,\n",
    "    'gpulz\\nbest': gpulz_ctp_a4000_best,\n",
    "}\n",
    "\n",
    "a100 = {\n",
    "    'lz4': lz4_ctp_a100,\n",
    "    'culzss': culzss_otp_a100,\n",
    "    'culzss\\nkernel': culzss_ktp_a100,\n",
    "    'gpulz': gpulz_ctp_a100,\n",
    "    'gpulz\\nbest': gpulz_ctp_a100_best,\n",
    "}\n"
   ]
  },
  {
   "cell_type": "code",
   "execution_count": 52,
   "metadata": {
    "collapsed": false
   },
   "outputs": [
    {
     "data": {
      "image/png": "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",
      "text/plain": [
       "<Figure size 1728x360 with 6 Axes>"
      ]
     },
     "metadata": {},
     "output_type": "display_data"
    },
    {
     "data": {
      "image/png": "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",
      "text/plain": [
       "<Figure size 1728x648 with 12 Axes>"
      ]
     },
     "metadata": {},
     "output_type": "display_data"
    }
   ],
   "source": [
    "def ics_draw(dict_data, label_at_left, fig, axes, themecolor=(B, 'darkgray'), enable_subtitle=True, ylims=None, barlabel=False, enable_xticklabel=True):\n",
    "    plt.style.use(\"seaborn-white\")\n",
    "    sns.despine(left=True)\n",
    "\n",
    "    # name_list = ['lz4', 'culzss', 'gpulz', 'gpulz\\nbest']\n",
    "    datasets = ['hurr-quant.', 'hacc-quant.', 'nyx-quant.', 'tpch-integer', 'tpch-string', 'rtm-fp32']\n",
    "\n",
    "    name_list = list(dict_data.keys())\n",
    "    results = list(zip(*dict_data.values()))\n",
    "\n",
    "    bars = []\n",
    "\n",
    "    for col, _ in enumerate(datasets):\n",
    "        tcolor = themecolor[0] if col % 2 == 0 else themecolor[1]\n",
    "        b = axes[col].bar(name_list, results[col],\n",
    "                      width=0.3,\n",
    "                      color=tcolor,\n",
    "                      edgecolor='none'\n",
    "                      )\n",
    "        # bars.append(b)\n",
    "        # axes[col].bar_label(b, label_type='center')\n",
    "        if barlabel:\n",
    "            axes[col].bar_label(b)\n",
    "\n",
    "        if enable_subtitle:\n",
    "            t = r\"\\bfseries \" + str(datasets[col].upper())\n",
    "            # axes[col].set_title(datasets[col].upper())\n",
    "            # print(t)\n",
    "            axes[col].set_title(t, color=tcolor)\n",
    "        axes[col].grid(axis='y')\n",
    "\n",
    "        if enable_xticklabel:\n",
    "            axes[col].set_xticklabels(name_list, rotation=90, multialignment='right')\n",
    "        else:\n",
    "            axes[col].set_xticks([])\n",
    "\n",
    "    axes[0].set_ylabel(label_at_left)\n",
    "    if ylims:\n",
    "        axes[0].set_ylim(ylims)\n",
    "\n",
    "\n",
    "\n",
    "fig, axes = plt.subplots(ncols=6, figsize=(12, 2.5), sharey=False, dpi=144)\n",
    "ics_draw(cr, \"Compression Ratio\", fig, axes, enable_subtitle=True)\n",
    "fig.tight_layout()\n",
    "plt.show()\n",
    "fig.savefig(\"ready_cr.pdf\", bbox_inches=\"tight\")\n",
    "\n",
    "fig, axes = plt.subplots(nrows=2, ncols=6, figsize=(12, 4.5), sharey='row', dpi=144)\n",
    "ics_draw(a4000, \"{\\\\bfseries A4000} Compression\\nThroughput (GB/s)\", fig, axes[0], themecolor=('cornflowerblue', 'darkgray'), ylims=(0,27), barlabel=True, enable_xticklabel=False)\n",
    "ics_draw(a100, \"{\\\\bfseries A100} Compression\\nThroughput (GB/s)\", fig, axes[1], ylims=(0, 32), barlabel=True, enable_subtitle=False, enable_xticklabel=True)\n",
    "fig.tight_layout()\n",
    "plt.show()\n",
    "fig.savefig(\"ready_thrup-2gpu.pdf\", bbox_inches=\"tight\")\n",
    "\n"
   ]
  },
  {
   "cell_type": "code",
   "execution_count": null,
   "metadata": {
    "collapsed": false
   },
   "outputs": [],
   "source": []
  }
 ],
 "metadata": {
  "kernelspec": {
   "display_name": "base",
   "language": "python",
   "name": "python3"
  },
  "language_info": {
   "codemirror_mode": {
    "name": "ipython",
    "version": 3
   },
   "file_extension": ".py",
   "mimetype": "text/x-python",
   "name": "python",
   "nbconvert_exporter": "python",
   "pygments_lexer": "ipython3",
   "version": "3.10.9"
  },
  "orig_nbformat": 4,
  "vscode": {
   "interpreter": {
    "hash": "9f2274c5c2620f3f43193f36b3bd67be041a2107d779e889b435b7424f65ed47"
   }
  }
 },
 "nbformat": 4,
 "nbformat_minor": 2
}


==> images_batch2/figure.ipynb <==
{
 "cells": [
  {
   "cell_type": "code",
   "execution_count": 6,
   "metadata": {},
   "outputs": [],
   "source": [
    "import matplotlib.pyplot as plt\n",
    "import numpy as np\n",
    "from statistics import mean\n",
    "from statistics import harmonic_mean"
   ]
  },
  {
   "cell_type": "code",
   "execution_count": 7,
   "metadata": {},
   "outputs": [],
   "source": [
    "lz4_cr = [3.21, 1.76, 3.98, 1.39, 2.37, 3.1]\n",
    "culzss_cr = [4.61, 2.01, 6.51, 1.44, 2.54, 2.68]\n",
    "gpulz_cr = [4.91, 1.97, 7.19, 1.34, 2.43, 2.84]\n",
    "gpulz_cr_best = [5.73, 2.2, 9.01, 1.6, 3.19, 3.07]\n",
    "\n",
    "\n",
    "lz4_ctp_a4000 = [7.07, 10.4, 25.14, 5.87, 7.84, 23.46]\n",
    "# lz4_dtp_a4000 = [10.05, 16.73, 37.21, 9.83, 12.64, 0]\n",
    "culzss_otp_a4000 = [0.15, 0.22, 0.41, 0.07, 0.1, 0.24]\n",
    "culzss_ktp_a4000 = [3.11, 2.79, 3.12, 3.0, 2.83, 3.03]\n",
    "gpulz_ctp_a4000 = [3.08, 3.05, 3.57, 3.02, 3.28, 3.38]\n",
    "# gpulz_dtp_a4000 = [10.05, 16.73, 37.21, 9.83, 12.64, 0]\n",
    "gpulz_ctp_a4000_best = [18.07, 18.14, 18.14, 19.05, 18.14, 19.05]\n",
    "\n",
    "\n",
    "culzss_otp_a100 = [0.04, 0.27, 0.2, 0.01, 0.02, 0.13]\n",
    "culzss_ktp_a100 = [6.44, 6.05, 6.0, 4.54, 4.04, 6.09]\n",
    "lz4_ctp_a100 = [5.47, 18.84, 27.06, 2.92, 4.61, 22.12]\n",
    "gpulz_ctp_a100 = [4.87, 4.76, 5.48, 4.75, 4.77, 4.89]\n",
    "gpulz_ctp_a100_best = [29, 28.96, 28.96, 30.26, 28.96, 30.26]\n"
   ]
  },
  {
   "cell_type": "code",
   "execution_count": 8,
   "metadata": {},
   "outputs": [
    {
     "data": {
      "image/png": "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",
      "text/plain": [
       "<Figure size 2000x400 with 6 Axes>"
      ]
     },
     "metadata": {},
     "output_type": "display_data"
    }
   ],
   "source": [
    "fig, axs = plt.subplots(1, 6)\n",
    "fig.set_size_inches(20, 4)\n",
    "fig.set_dpi(100)\n",
    "plt.style.use('ggplot')\n",
    " \n",
    "name_list = ['lz4','culzss','gpulz','gpulz_best']\n",
    "dataset = ['hurr-quantization', 'hacc-quantization', 'nyx-quantization', 'tpch-integer', 'tpch-string', 'rtm']\n",
    "\n",
    "\n",
    "for col in range(6):\n",
    "    axs[col].bar(name_list, [lz4_cr[col], culzss_cr[col], gpulz_cr[col], gpulz_cr_best[col]], label=dataset[col])\n",
    "    axs[col].set_ylabel(\"Compression Ratio\")\n",
    "    # axs[col].set_xticks(x, name_list)\n",
    "    axs[col].set_title(dataset[col].upper())\n",
    "\n",
    "# plt.legend()\n",
    "plt.show()\n"
   ]
  },
  {
   "cell_type": "code",
   "execution_count": 9,
   "metadata": {},
   "outputs": [
    {
     "data": {
      "image/png": "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",
      "text/plain": [
       "<Figure size 2000x400 with 6 Axes>"
      ]
     },
     "metadata": {},
     "output_type": "display_data"
    }
   ],
   "source": [
    "fig, axs = plt.subplots(1, 6)\n",
    "fig.set_size_inches(20, 4)\n",
    "fig.set_dpi(100)\n",
    "plt.style.use('ggplot')\n",
    " \n",
    "name_list = ['lz4','culzss', 'culzss-kernel', 'gpulz','gpulz_best']\n",
    "dataset = ['hurr-quantization', 'hacc-quantization', 'nyx-quantization', 'tpch-integer', 'tpch-string', 'rtm']\n",
    "\n",
    "\n",
    "for col in range(6):\n",
    "    axs[col].bar(name_list, [lz4_ctp_a4000[col], culzss_otp_a4000[col], culzss_ktp_a4000[col], gpulz_ctp_a4000[col], gpulz_ctp_a4000_best[col]], label=dataset[col])\n",
    "    axs[col].set_ylabel(\"Compression Throughput(GB/s)\")\n",
    "    axs[col].set_title(dataset[col].upper())\n",
    "\n",
    "plt.show()\n"
   ]
  },
  {
   "cell_type": "code",
   "execution_count": 10,
   "metadata": {},
   "outputs": [
    {
     "data": {
      "image/png": "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",
      "text/plain": [
       "<Figure size 2000x400 with 6 Axes>"
      ]
     },
     "metadata": {},
     "output_type": "display_data"
    }
   ],
   "source": [
    "fig, axs = plt.subplots(1, 6)\n",
    "fig.set_size_inches(20, 4)\n",
    "fig.set_dpi(100)\n",
    "plt.style.use('ggplot')\n",
    " \n",
    "name_list = ['lz4','culzss', 'culzss-kernel', 'gpulz','gpulz_best']\n",
    "dataset = ['hurr-quantization', 'hacc-quantization', 'nyx-quantization', 'tpch-integer', 'tpch-string', 'rtm']\n",
    "\n",
    "\n",
    "for col in range(6):\n",
    "    axs[col].bar(name_list, [lz4_ctp_a100[col], culzss_otp_a100[col], culzss_ktp_a100[col], gpulz_ctp_a100[col], gpulz_ctp_a100_best[col]], label=dataset[col])\n",
    "    axs[col].set_ylabel(\"Compression Throughput(GB/s)\")\n",
    "    axs[col].set_title(dataset[col].upper())\n",
    "\n",
    "plt.show()\n"
   ]
  }
 ],
 "metadata": {
  "kernelspec": {
   "display_name": "dev",
   "language": "python",
   "name": "python3"
  },
  "language_info": {
   "codemirror_mode": {
    "name": "ipython",
    "version": 3
   },
   "file_extension": ".py",
   "mimetype": "text/x-python",
   "name": "python",
   "nbconvert_exporter": "python",
   "pygments_lexer": "ipython3",
   "version": "3.10.6"
  },
  "orig_nbformat": 4,
  "vscode": {
   "interpreter": {
    "hash": "cb70bb627412f939a8278cfae983959e7a8a5163944d68d6d93ec54b8ad377d6"
   }
  }
 },
 "nbformat": 4,
 "nbformat_minor": 2
}


==> images_batch2/figures_rev.ipynb <==
{
 "cells": [
  {
   "cell_type": "code",
   "execution_count": 8,
   "metadata": {
    "collapsed": false
   },
   "outputs": [],
   "source": [
    "import matplotlib.pyplot as plt\n",
    "import numpy as np\n",
    "from statistics import mean\n",
    "from statistics import harmonic_mean\n",
    "import seaborn as sns\n",
    "\n",
    "import warnings\n",
    "warnings.filterwarnings(\"ignore\")\n",
    "\n",
    "plt.rcParams['text.usetex'] = True\n",
    "\n",
    "lz4_cr = [3.21, 1.76, 3.98, 1.39, 2.37, 3.1]\n",
    "culzss_cr = [4.61, 2.01, 6.51, 1.44, 2.54, 2.68]\n",
    "gpulz_cr = [4.91, 1.97, 7.19, 1.34, 2.43, 2.84]\n",
    "gpulz_cr_best = [5.73, 2.2, 9.01, 1.6, 3.19, 3.07]\n",
    "\n",
    "lz4_ctp_a4000 = [7.07, 10.4, 25.14, 5.87, 7.84, 23.46]\n",
    "# lz4_dtp_a4000 = [10.05, 16.73, 37.21, 9.83, 12.64, 0]\n",
    "culzss_otp_a4000 = [0.15, 0.22, 0.41, 0.07, 0.1, 0.24]\n",
    "culzss_ktp_a4000 = [3.11, 2.79, 3.12, 3.0, 2.83, 3.03]\n",
    "gpulz_ctp_a4000 = [3.08, 3.05, 3.57, 3.02, 3.28, 3.38]\n",
    "# gpulz_dtp_a4000 = [10.05, 16.73, 37.21, 9.83, 12.64, 0]\n",
    "gpulz_ctp_a4000_best = [18.07, 18.14, 18.14, 19.05, 18.14, 19.05]\n",
    "\n",
    "culzss_otp_a100 = [0.04, 0.27, 0.2, 0.01, 0.02, 0.13]\n",
    "culzss_ktp_a100 = [6.44, 6.05, 6.0, 4.54, 4.04, 6.09]\n",
    "lz4_ctp_a100 = [5.47, 18.84, 27.06, 2.92, 4.61, 22.12]\n",
    "gpulz_ctp_a100 = [4.87, 4.76, 5.48, 4.75, 4.77, 4.89]\n",
    "gpulz_ctp_a100_best = [29, 28.96, 28.96, 30.26, 28.96, 30.26]\n",
    "\n",
    "cr = {\n",
    "    \"lz4\": lz4_cr,\n",
    "    \"culzss\": culzss_cr,\n",
    "    \"gpulz\": gpulz_cr,\n",
    "    \"gpulz\\nbest\": gpulz_cr_best\n",
    "}\n",
    "\n",
    "a4000 = {\n",
    "    'lz4': lz4_ctp_a4000,\n",
    "    'culzss': culzss_otp_a4000,\n",
    "    'culzss\\nkernel': culzss_ktp_a4000,\n",
    "    'gpulz': gpulz_cr,\n",
    "    'gpulz\\nbest': gpulz_ctp_a4000_best,\n",
    "}\n",
    "\n",
    "a100 = {\n",
    "    'lz4': lz4_ctp_a100,\n",
    "    'culzss': culzss_otp_a100,\n",
    "    'culzss\\nkernel': culzss_ktp_a100,\n",
    "    'gpulz': gpulz_ctp_a100,\n",
    "    'gpulz\\nbest': gpulz_ctp_a100_best,\n",
    "}\n"
   ]
  },
  {
   "cell_type": "code",
   "execution_count": 53,
   "metadata": {
    "collapsed": false
   },
   "outputs": [
    {
     "data": {
      "text/plain": "<Figure size 960x200 with 6 Axes>",
      "image/png": "iVBORw0KGgoAAAANSUhEUgAAA7IAAAC7CAYAAABYZ6KhAAAAOXRFWHRTb2Z0d2FyZQBNYXRwbG90bGliIHZlcnNpb24zLjUuMiwgaHR0cHM6Ly9tYXRwbG90bGliLm9yZy8qNh9FAAAACXBIWXMAAAxOAAAMTgF/d4wjAAA5AklEQVR4nO3dT0wbaZ4+8MerlX4aCYpZ5dh5M1JfSKfgtswOlWNIIMwptDrmtBOy0NkTjtSwp6RQO31a01LgMkvcnUxuVKLkStHpvi3FanJbXCG5zCEvu7fWxAXqOdbvwFbFBmNXuf64bD8fKVIMZdcX/FDlt+r9k3Nd1wURERERERFRl/i7ThdAREREREREFAYbskRERERERNRV2JAlIiIiIiKirsKGLBEREREREXUVNmSJiIiIiIioq7AhS0RERERERF2FDVkiIiIiIiLqKplvyOq6jpmZmYbfGxsbQ7lcDrTt8PAwpJT+41KphOHhYYyNjfn/ZmZmYBhG3fOCbteMZVmYm5vD2NgYJiYmUCqVQv+sJ+uvNTc3h+Hh4Ybf8+pfXFw89b2ZmRn/92cYRt3PeNa/fhAmc7WavQ8AIKXE4uIiJiYmMDw8jImJCei63vZ2jTBrvSHo71LXdYyNjcFxnIavUy6XMTExAdu2MTw83PC4ZRgGhoeHz3yNWsxXdwr7OznrvGeaZsPXb3XMaveYetbzk8qC97qN/p3827Ft+9TPXPtzBHmtOD5fdJNuzyHw8ZjqvX7tMTCun+/k+99u/mu1yit9FOR9Cftel8tlDA8Pn3nOBOAfH4LW1+ifd24N+rfjOA50XcfExETDvwEppX9enpiYyOSx6e87XUAnqaqKly9f+o9t20ahUMD79++xvLwcertGyuUyHj16hAcPHmBtbQ3VahWlUgkTExN4+fIlFEWJ9DM4joNKpQJFUWAYBvL5/KlthBDY3t6GlBJCiIavk8/ncf36df/x1tYWdF3H69evI9XXL1q9D6ZpolAoYGlpCcvLyxgaGkKlUsHOzk5b2zXCrPWWIL/LYrGIra0t3Lt3D+vr63Xfk1JidXUVL1++hKqqWFpagq7r0DTNfz0pJXRdx9raWst8MF/dq53fSaPz3q1btyClxMLCgv/1KMesKJLIwuHh4amfuxHvZ56fn6/7mcvlMvL5PBRFCfxaUT5fdJtuz6Gu66hUKlhbW4MQApVKBZubm3AcB4qixPbzBXn/g+TfEySvVK/V+9LOe60oCp49e9bwfTVNE4qiBLqgHOXYcvJv59atW8jn8ygWi5BSYmJiws8ycJz5fD6PJ0+e+DkC0PD83CmZvyObJlVVsba2hu+++y6W7Wzb9j9ITk1NQVEUCCGwvr6OS5cu+YGIwjAMXL9+HTdv3jzzSsmlS5egaVrTK0HA8R+Z929oaOjU13iwO1uz98FxHBQKBRSLRSwsLEAIAUVRoGla3QEt6HaNMGu9J+jvcm1tDdvb27Asq+7r3gcXVVUBAAsLC5icnKzLQqFQQD6fx9TUVNN9MF/dL+rvRFVVPHjwAI8ePfK/FuWYFVWnslD7My8vL9f9zE+ePImcraCfL7pVN+fQMAysra1BVVX/9dfX1+tqjuPnC/L+B81/0nntF43el7Dv9cjICIaGhk6dq4GP57+kf4aTfzv5fN5vlAohMDk56V/8sW0bg4OD/ueDqakpLC0tZe5OPhuyCVpdXUU+n294tWx5eRmWZcG27Uj7MAwDU1NTmJ6ehm3bZ3bZW1pa8q/eUfyavQ+rq6sQQrS8ghV0u7Oey6z1niC/S03TkM/nUSgU/Ku55XIZjuOc+hD3zTffwHEclEollEolOI6DYrHYsg7mixqJcsyKQyeysLq6ClVVM3VHot+lmcOox7k4Bck/85otk5OT2NzcrPua4ziwLKvlBeUknMzFmzdvMDo6CuC44XvyM4QQInPnXjZka1iW5d/FiGs7TdMafs+7KlapVNqu17ZtVKtVaJrmXyE8a+yIqqrQNC1zV1J6Qav3oVKpYHJysuXrBN2uEWatNwX9XXqN0Xv37vlditfW1k5tpyiKf1X5u+++a7hNI8wX2baN+/fv48svv/S/FuWYFYdOZKFSqWB8fDyx1w/6+aJfdTKH3gVDXdcb3lWLQ5j3P0j+k85rv4jr73J2dhbb29t1XzMMA5OTk/5d3aQ0+tvxeGNlgfrG7cmL11JKv5dXVnTFGFlvopKkX1cIgYWFhVNXKIJuV8u7M9Js7IIQItLVvZNdEa5fvw7DMOrGjdRaWlrCzMwMlpaW2J2khTCZa/U+SCkDXQ0Nut1JzFpvC/q7XFtbw9zcHN68eVPXpfgkVVUhhEC1Wg10QmK++pNt2/5kJY7j+N3Sau8ahDlmJXUejzsLjepUFMUf+xb1Z659rUbbBPl80U+ylMNisQhN02AYBubm5gAc5++s41Q79YR9/1vlv93PFf0uqb9LIQRUVa2bB8IwjEA9o5rVB8AfA127Tau/HW//XiO2WXdzx3Hw6NGjwBfA09IVd2RVVcW7d+9O/YtjLIr3WktLSwAaD2AOul0tr7Zmt+CllBgcHGy3fGxtbdUFMp/PQ0p55gdK7+rd6upq2/vsF2Ey1+p9EELg/fv3LfcZdLuTmLXeFvR3qWkaJicnUa1Wm44L03UdiqJgZGSk4ayXJzFf/UlVVbx+/RqvX7/Gu3fv/PHRtcIcs5I8j8eZhUZ11jY8G/3MY2Nj/qyhtT0JWr3WyW2Cfr7oJ1nL4dTUFJ48eYJ3796hWCxidXU10kyuUd//VvkPk1f6KMm/y3w+72emtjdSu/V5/06e94P87Xj1vHv3Dj/++GPTPN+6dQsPHjwIXWvSuqIhG5QQouGMX97Xmt22966oteqi1Gi7mZmZuimuvS4nqqrWdT+xbduvRUoJx3Fw+fLltuq3LMsfxO/t99atWwDQ9KC6tLQEwzACzYxGrQV5H0ZGRrC7u9vytYJsx6z1p6C/SyFE0zunlmX5E5asra1hd3e37j1kviiMoMe2oM7KXytpZmF8fPxU10Dvg2LURnnQzyFUr1M5zOfzmJ+fj60x2O773yz/Sea1X8T9d3n9+nX/HGoYBm7evNlwu3aPh+0SQuDLL79suNzj3Nwcvvzyy46M422lpxqyqqr6H6pqWZblj+Nqxru61upkeHK7ly9f+lc9Xr9+7V+t8A4u3p2MSqWCK1eu+JOteFfS2ql/c3MT8/Pzdft9/fo15ufnsbW11fR3xDsZ8QnyPiwtLcG27ZYnuyDbMWv9KY7fZe3sld57vLa2Bl3X/TufzBeFEfTYFtRZ+WslzSzcuXMH1Wo1sfUUg34OoY86mcPDw8NIvVFOauf9b5b/pPPaL+L8u1QUBZOTkzAMA1tbW5idnW24XbvHw6CC/ixzc3OBVjfolJ5qyHpd62pn7/QGNwfpf+49/969e7FtNz8/7y9CnM/nMTIygitXruDNmzf405/+1Fb9juNge3u7YfhnZ2f9GdDOEsfV62bd/vpF0PfBazAUCgV/Nlng4xqe3uOg2zXCrPW+qL/LQqGAkZGRuu5RtTMeN8N8USNRjllxS+qurOM4da9ZewGoXC77F2yCZOjkazUS9PMFfZRGDr3xhoZh1N1NMwwDd+7cifz6nnbf/7PyHyWv9FHcf5ezs7N49OhRy15USZJSYmZmxj/HemNgaz8jzM3NYWpqCpqm+cevrF1k66mGLACsr69D0zT/lvz9+/fxpz/9KfCVjG+++abhmoztbre8vIy1tTUYhoGxsTF/Zs9Lly41vEMcpP6trS1/wpaTvIHkJ6f3ruVdvYsyhbZpmrh//37bz+8FYd6Hqakp/Pjjj9jb28OVK1cwPDyMubm5U3engm7XCLPW26L8Lg3DQKVSaThJg9ewbDVelvmiRqIcs+IURxaAj5OoeP+8bn213e00TfN/5rm5OYyNjaFQKODmzZt1+Q7yWo0E/XxBHyWdQ2+iHNM0cevWLb9R+/Lly9hncW3n/W+W/6B5pebi/LvUNA3j4+P++NtO8DJdLpcxNjaGK1euYHx83P9MYNs2LMuCrut1XZy9CaSyIue6rpvWzgzDwNDQEBRF6ehViE6zbdufZS7KbHf9yrIs/6qilLLp3XZd16FpGjRNw8bGBmZnZ/sqd8xavBzHQaVSwebmJtbX1+u+J6X0u87att0Xv2/mK17N8tUIz6kUB8uyMDQ0BCkl9vb2cOfOnTMbf/1+TqXomDeKU2p3ZEulEoQQmJqaguM4Ta+y9zpVVfHy5Uv+MbbB69aQz+f9D86lUqnpcwqFAmZmZnD58uW++50za/Hy7kIeHByc+p6u68jn89A0DUKIvhiTxHzFq1m+TuI5leJSKBSgqiqmpqZweHiIjY2Nltv36zmVomPeKE6pNGS9cVBeF4apqammy0P0A++PmMKpVCp1DQRN05rOVqhpmj+teL92oWHW4qNpGkZGRk593bsT61FVtW+WNWC+4nNWvk7iOZXi9NNPP/n///DhA0ZHR8/cludUiop5ozj9fRo7qVQqEELANE0oitI33e4oft7dLo+UEufPnz9zeyml36CQUjJ3lIiT66h63aaIksBzKsXJ69Zp27Z/l/8sPKdSVMwbxSmVO7K2baNSqfgzXwkhWnYHJTpLbUN2a2ur6Z0Ib8pw70DZD909KX2NZvGrVqsdqIT6Ac+pFDfbtiGlxIULF5pux3MqxYF5o7ikckdWUZS67lJCCKyurjZsgPz888/45Zdf0iiLEpLWGIZSqYQHDx403V/tBAKqqqJcLtdNLQ4wc72g0+NmFEWpuwPbrBHLvHW/LOSN59Tu12xYzEk3b95MsJLj86OqqiiVSlhcXDxzsjGeU/tD0sc45o1qRclbKg3ZkZGRwOPFzp07h3PnziVcEXU70zQxPT0NVVXhOE7DGe8sywo0+yczR1EJIbCzs+M/dhznzLGOzBtFxXNqbwjTkE2KaZowDANPnjwBAIyOjmJ7e7vhtjynUlTMG8Utla7FJ9fYqlQqmJycTGPX1IO8cRVermrX9Kq9KyaEwPT0dN3zOCkNxeFkV2JN03B4eOg/llIya9S2Rl3Va49tPKdSXE6OUdzb26ubVIfnVIoT80ZxS20dWSklNjc3MTo6ir29Pc6wSG2RUmJiYsK/A+s4Dubn5/08zc3NYWFhwT8wemvOettyogCKwrIs7Ozs4NmzZ1haWqqbfKx2HVkp5anuT0StNMvXyWMbz6nd79mzZ4G3TbJrsWma/nCI9+/f12WJ51SKG/NGcUqtIUtEREREx7LSkCUi6lapdC0mIiIiIiIiiksqkz1Rj8jlgm3Hm/xERERERJQg3pElIiIiIiKirsKGLBEREREREXUVNmSJiIiIiIioq7AhS0RElAGO48CyLCwuLoZ6nq7rCVVERESUXaEbsrqu47e//S0+++wz3L17N4GSiIiI+k+lUgEAHBwcBH6OaZr+84iImsrlgv0j6hKhZi1eWVnByMgIisUiAKBcLuPu3bt4+PBhErURERGlp8Mzs2uaBsdxAm8vpYSiKInUkoSg66ZyzdR0WZaFoaEhSCmxt7eHO3funJkrKSUsy4IQArZtY2FhIeVqqdsxbxSnUHdkK5VK3QlmYWEBUsrYiyIiIqLmbNvGyMhIp8ugLlcoFKCqKqampnB4eIiNjY0zt9V1Hfl8HpqmQQgBwzBSrJR6AfNGcQp1R9Z1XRwdHWFgYAAAcHR0BJdrhhIREaXKsixomtbpMqgH/PTTT/7/P3z4cGauvDtjHlVV/YYGUVBx5y1oTw+AvT16UaiG7NLSEm7cuIHZ2VkAgGEYWFpaCvRcXdehaRo0TcPGxgZmZ2frAkpEVIsnJ6LmFEVp2RX5559/xi+//JJSRfFgT690ed06bduGEAJTU1MNt5NSYnBw0H/sdQ8lCoN56x9pDCcJ1ZDVNA2PHz/2b+0/fPgQly5dCvz8QqEAIQSKxSIbsURERG0ol8tQFAWmaaJarcJxHJim2fADYe3dj1aSviC0u7sbaLt++XwQ9PeRBtu2IaXEhQsXztym0UWTarWaZFnUo5g3ikvLhmxtV2Lg+AQT9C5sLU3T/EmiiIiIqLFGH+CklH4Dr3bCEyklDMM4864GURCqqkJVVZRKJSwuLmJ9ff3UNoqi1N0RO6tR0Y29APpFVi4RxZm3MHhHt/c0bchKKXHt2jXs7+8DAC5evIhczayOrusil8v532/1WqZp+v/nzGNEREQfWZaFnZ0dVKtVGIbhT3ACHA/PWVhYqBtPJqXE5uam35jlWEUKyzRNGIaBJ0+eAABGR0exvb3dcFshBHZ2dvzHjuM0nGzs3LlzOHfuXDIFU1dLIm9h9Etvj6xIo9dJ04asEKKukfr27du2d5TP5/1+8eVymSddaptlWZBSwnEcSCmb3unn1O2UFtu2/fU8Hcdh1ig0bx6J5eXlU9/zPvjVEkJgeXm54fZEQZwco7i3t3fqYon34V/TNJTL5brvsScAhcG8UdxCjZE92c0YOF64/fz58y2fW7tGlKqqKJfLDRuy7JKSXVm4juU4DhzH8bOj6zpKpdKZH+R0Xfc/ADqOwwsolBjLsvzGq+M4KJfLbMwSZRDXs/1IVVX/jr6n9uLwyZ4AxWIRhmFACIFqtcrzKYXCvFHcQjVk//CHP+DFixd1X1tZWcH333/f9HmWZWFzc7NhH/iT2CWFmqlUKnXjwTRNw6NHjxpuy6UCKE1bW1t+w7VarZ65wDsRUZY0u8t1sieAEILnUIqEeaM4BWrIen2cDw8P6/o7O46Dvb29ls8XQmB6etp/bNs2uweEUTMuuak+WNO3dswYcNzV5KweAZy6ndI0Pj6OsbExfzI8nnyJiIiIkhOoIbu5uQngeOFi7/+eBw8etHy+EOJUVwJ+yKN21TZkt7a2sLa21nA7Tt1Oabpz5w4ODw+xurqK69evd7ocIiIi6kP9NHwiUEPWayjout72Ejq1g7mJ4lAqlfDgwYMzZ6HrtqUCgs7uNj4+nnAl1I6NjQ0Ui0UsLS3h3r17Zy4pkJW80WlZmAeAiIiIggk1RrZYLOLo6AgfPnyo+3qQyZ6I4mSaJqanp6GqKhzHaTgesduWCgjakO2X6ePTmLY9Ll4egeMLKOvr65ibm2u4bVbyRtnjOA4qlUqgOSXCzN5ORETUi0I1ZJ8/f4779+8jl8vh/PnzqFarEEKcmgCKKEm2bUMIAVVVARx/oPPGXHPq9uj6qUtKXLy7/14mAfZCofC85ZsODg6abhd29nYiIqJe9HdhNi6Xy3j79i2++OILvHz5Ej/++CPvxlKqpJSYmZnBrVu3MDY2huHh4boJx3Rdh2VZ/mNv6nbLsjh1OyXGa7QahgHDMM5cXoyoGU3TGvYaOcmbvb32ed3Ug4GIiCgOoe7IemvIjoyMwLZt/O53v8P+/n4ihWUCZwvOHCEE3r17d+b3OXU7dQrv9lNawszeTkRE6WCPtvSFasgKIXB0dITr169jZmYGqqrCZSOOiIgoVUFnbydqJcx4a13XoWkaNE3DxsYGZmdn+2beBooH80ZxCtWQrT1RPn78GG/evME333wTe1FERETUWqvZ28PIyjrbrCM97Yy3LhQKEEKgWCyyUUGhMG8Ut5YN2d3dXZimievXr+N3v/ud/3UhBA4PD1EoFPD9998nWiQRERHVCzJ7exhJf0jMyszs3VZHkrzx1t7QCE3T8OjRozO31zSNM2RT25g3ilvThuz29jY2NjYwPT2N+/fv49/+7d9w9epV7O/vo1Qq4eDgAPPz82nVSkRE1PMcxzn1tdoZ2YHms7cTBRV2vLWUEqZp+v9fWFhIvEbqHcwbxa1pQ/bRo0d4+vQpBgcHcfPmTXz++efY3NyElBLz8/McrExERBQTy7Kws7ODarUKwzDqPvTpuo6FhQVomubP3u7dgXUcB/Pz82zIUlvCjLfO5/N+7srlMgzDyO6EipywM5N6Nm/UEU0bsq7rYnBwEAD8IOXzeVy7di35yoiIqD/wAycA+JOaNBovVjsje6vZ24naEWS8dW33dVVVGy419vPPP+OXX35JrM6ggnYM74ex0J4sjTCNK29hZOW9Zh3xadqQ/Yd/+Ie6x4qixNKI1XWdfd6JiIiIMiDIeGvLsrC5uYn19fWmr3Xu3DmcO3cuqVJjxwmE0hdn3sLIyrh31hGfpg1ZKSX+67/+y19i5/DwsO6xZ3x8PPAOTdNEpVJpo1SiZHDdLyIi6lfNxlvXjs0WQmB6errueezOTmExbxSnpg3ZgYEB/Pu///uZjwEgl8vhxYsXgXYmpYw8qyIRERERRddqvHXt2GwhBKSUMAzDfz7HKwYQdOgE0PPDJ5g3ilvThuzLly9j3Zlt29A0LdbXJCIiIqLwWo23rh2bDYCf4SgS5o3i1nId2bhYlsVAEhEREfUyTt5GRClJrSELHE8W1Wh9vFpZme0OyM6Md91WBxERhec4DiqVSqAJTqSUsCwLQgjYts31FYmIqO+k0pAtl8tQFAWmaaJarcJxHJim2XDQdrfNdgdkZ8a7rNRBRETheRMhHhwctNxW13W/G57jOFxfkYiI+k4qDdnaK8XewG3OPEZE1EGcgCRzNE1r2WsJgH8n1qOqKnRdZ0OWiIj6yt+luTMpJTY3N0/NQkYUlOM4sCwLi4uLLbfVdR2macJxHJRKpZ5Y+JmyzTAMmKYJy7KYN0qMlBKDg4P+46GhIeaNiIj6Tqg7sgcHBzAM49QV46+//jrQ84UQWF5exvLycpjdEvnCdL0DgEKhACEEisUiu15TokqlEi5fvgxN02CaJjY3N3mso0Q0umtbrVY7UAkREVHnhGrI3r59G9euXfMXMSZKW9Cud962xWIx4YqIjhsW29vbfsN1amqKwycoMYqi1N2BjasRm5W7uqyDiIiCCNWQHRgYwNLSUlK1EMVKSgnTNP3/c1ZPSkqlUoEQAqZpQlEUziJLiRJCYGdnx3/sOA5GRkZied0k7e7uso426kiaNxTCcRxIKZteAOZs2RQV80ZxCjVGdnp6Gq9evcLR0VFS9RDFJp/P190Z47hsSopt26hUKpiamoKmaRBCoFQqdbos6lKNep3U3h3UNA2Hh4d132MPAGqH4zhwHAf5fN5vJDQ7dnmTinnHOZ5XKQzmjeIW6o6sYRj+yTSXy8F1XeRyOezv7ydSHFEUiqL4/1dVFeVyOdKsnlnpZsY6skdRlLo7YkIIrK6uNhwjm5W1ssPca8rKGtVZqSMplmVhZ2cH1WoVhmH4H96A4w90CwsL0DQNAFAsFmEYBoQQqFarnLGY2lKpVOpWktA0DY8ePWq4LWfLpqiYN4pbqIbsq1evkqqDKFaWZWFzcxPr6+uxvWZWupmxjuwZGRnxu7G3wrWy25eVOpKiaRo0TWt4AcRbM9YjhOAHOoqs9mIJcHyx6Pz58w235WzZFBXzRnFLdfkdori06nonhMD09LT/2LZtdr2jxJycAK9SqWBycrJD1RARBVfbsNja2jpztnXOlk1xYN4oTqHuyAIf1+Y8PDzE5OQkHj58mEBZRI0F7XonhDi1XjHvXlCSisUiSqUSRkdH8f79ey69Q0RdpVQq4cGDB2f2fIh7tuysDBXISh1AtmpJWtp5A7IzJIp1xCdUQ3ZlZQUjIyP+DGPlchl3795lY5ZSE6brnTeWjCgN3jrZAHj3n4i6immamJ6ehqqqcBynbo4JT9yzZWdlqEBW6gCyVUuSOpE37zWT1G1Ds7JSRxShuhZXKhXcvHnTf7ywsNATrXkiIiKifmTbNoQQ/hAJy7L873G2bIob80ZxCnVH1nVdHB0dYWBgAABwdHQE13UDPdeyLH+g9t7eHu7cudPwCgwREVG/CrNuorfsE3B8t4JrLFJYUkrMzMz4n8ccx8H8/LzfYOBs2RQn5o3iFqohu7S0hBs3bmB2dhbA8XI8S0tLgZ5bKBTw+vVrqKoKy7KwsbHBMWREREQ1dF33h0k4jgPDMM788GZZlt94dRwH5XKZjVkKRQiBd+/enfl9zpZNcWLeKG6huhZrmobHjx/jr3/9K/7617/i4cOHuHbtWqDn/vTTT/7/P3z4gNHR0cYb5nLB/xEREfWIRusmNlvWaWtry/9/tVplLyciIuorLe/I1nYlBo6vjgS9C1vLO8F6fePZz52IiOijsOsmjo+PY2xszD8n884FERH1k6YNWSklrl27hv39fQDAxYsXkau5E+q6LnK5nP/9VmzbhpQSFy5ciFAyERFR7wm7buKdO3dweHiI1dVVXL9+PcnSiIiIMqdp12IhRF0j9e3bt9jf3/f/eY+DUlUVU1NTeP/+PRYXF9uvmoiIqMcoilI3S2erdRM3NjZQLBbx008/4cOHDzyvEhFRXwk12dPu7i5GR0cxMDCA58+fo1Kp4Msvv8Qnn3zS9HmmacIwDH8Q9+joKLa3t9uv+v9kZeFo1kFERFGFWTfRW4cROG4Ar6+vY25uLtL+s7KcHusgIqIgQjVkV1ZW8MMPP2B3dxflchnz8/NYXFzEixcvmj7v5JjYvb09f2rtKLKycDTrICKiqDRNQ7lc9h+fXDdRSukf5xVFgZTSX4vRe34USZ9Ddnd3WUcbdRARUWOhGrIe0zSxsLCAL774Apubmy23V1UVUkoYhuF/rVgstrNrIiKintVs3cTaNRY1TfN7OwHHd2852RMREfWTUA3ZgYEBfPvttzBNM/QasJylmIiIqLlm6yaeXGOR51WKynEcVCoVbG5uYn19vem2uq77F1E2NjYwOzvLnmAUCvNGcQu1juzTp08xNDSEhw8fYmBgAAcHB7hz505StRERERFRQiqVCgDg4OAg0PaFQgEzMzO4fPkyGxUUGvNGcQt1R7ZSqSCfz2NwcNCf7GlhYSGp2oiIiIgoIZqmNVz26axtOSyMomDeKG6h7siurKxgcHDQn+xJVVUUCoWkaiM6xXEcWJYVaJkJb1y2ZVl1E6gQJU3X9U6XQEQUKyklTNOEaZo8p1LimDcKIlRD1uNN9nTz5k24rht3TURnCtMtRdd15PN5aJoGIUTdZGNESTFN088pEVGvyOfzmJqa8sdm85xKSWLeKIi2Jnva2toKPdkTURyCdkuxLKtuPIWqqn7DligpUkooitLpMoiIYld7bFNVFeVyOdI5Nel1eoOOqMxKHUC2aum0uPMGZGdtaNYRn1AN2adPn8IwDKytrWFgYABSSk72RJkkpcTg4KD/eGhoqCf+YCnbbNuOZY1s6l9SSv9CnG3bLeehMAwDQ0NDUBQFQghOiEKJsCwr0EyzYWQlq1mpA8hWLZ2URN6A7KwNzTriE6pr8eDgIGZnZ3F4eAgA+PWvf43Lly8nUhhRFI3u2lar1Q5UQv3Csiw2YimyMEMiSqUShBCYmpqC4ziB1nUnaqTRObP24q8QAtPT0/5j27a5/BO1jXmjuIRqyD5//hyLi4tYXV0FAHz48AH37t1LpDCiKBRF8S+4AGzEUjrYrZiiaDQkwjTNhts6joPt7W3/4snU1BSH/FBolmVhY2MD1WoVhmHUNSZ0XYdlWQCOGxaKosAwDP/iCofqUFjMG8UtVNficrmMH374Abdv3wZwHDR216QsEkJgZ2fHf+w4DkZGRiK9Zlayzjqyp1wuQ1EUmKaJarUKx3FgmmbjK8i5XKDXlO/fx1xlvW4ct5WVOpISZkhEpVKBEAKmaUJRlEDdkIlO0jQNmqY1vAjy5MmTU9sSRcG8UdxCNWRd18XR0RFy//dB7PDwkLMWU0ec1S3Fu5uhaVrddO1SysjdUrIyloB1ZE9tA8Jb9inreQsjK7VkpY6khBkSYds2KpWK/+HPcRyUSiXelSUior4RqmvxV199hRs3bkBKiefPn+Pzzz8PfNK0LAuGYaBcLnONRWpb0G4pAFAsFv11ZKvVKrulUOKklNjc3PQbs0RhhBkSoShKXS8TIQS2t7cTrY+IiChLQt2R/c1vfoPHjx9je3sb1WoV33//faAr5I7jwHEcvyGh6zqvHFNbwnRLEUKw8UqpEkJgeXmZxzZqS5ghESMjI2eOn21XVoYLsA4iIgoiVEP23r17ePr0Kebn50PtpFKp1HW10zQNjx49CvUaREREvazVkIja4ROqqtY9t1KpYHJyMtL+szJcgHUQEVEQoboWf/nllygUCvif//mfUDvRNA3FYtF/LKXE+fPnQ70GERFRr2s2JKLR8IlSqQTTNPH+/Xv2BCAior4S6o7s6uoqpJS4cuWK/7VcLof9/f2Wz629srm1tYW1tbUwuyYiIup5zYZENBo+4TVeucYiERH1m1AN2VevXgGAPxlF7TIBQZVKJTx48KDnZ58kIiIiIiKiZIRqyO7v76NQKPgzKQohsLa2hk8++STQ803TxPT0NFRVheM4UBQlfMU1srKmIOsgIiKibuM4DiqVCjY3N7G+vt50WyklLMuCEILrFlNbmDeKW6iGbKFQwPz8PG7evAkAMAwDi4uLePHiRcvn2rYNIYQ/QYVlWT2zziLrICIiom5TqVQAAAcHBy231XW9bt1iwzC4MgCFwrxR3EJN9jQwMOA3YgEgn8/Ddd2Wz5NSYmZmBrdu3cLY2BiGh4ext7cXvloiIiIiioWmaWcu8VTLuzPmUVU19uWfqPcxbxS3UHdkf//73+Pt27e4ePEigOMrKqOjoy2fJ4TAu3fv2quQiIiIiDpGSlk3L8rQ0BDX2aXEMG8UVKiG7ObmJkqlEnK5HAD4d2OfPXsG13UDz2BMREREp7U7LkzX9bpl7oji5DjOqa9586UQxY15o6DamrWYiIiI4tfOuDDTNP2xZ0RJUBSl7o5YHI2KrExQmZU6gGzV0klJ5A1I/vcbFOuIT6iGLAAcHR2d+sE/++yz2AoiIiLqR43Ghem63rQhK6WMvAIAUStCCOzs7PiPHccJNNax1WtmQVbqALJVSyclkTfvdZO0u7vLOtqoI4rQsxbv7u7i/Pnz/tdyuVygWYuJiIjobO2MC7NtG5qmJV0a9bhGXTmllP4HXU3TUC6X674XdeUJ6l/MG8UlVEP2zZs3+POf/5xULURERH0r7Lgwy7LYiKVILMvCzs4OqtUqDMOApml+Y0LXdSwsLPgZKxaLMAwDQghUq1UuhUKhMW8Ut1AN2fHx8aTqICIi6mvtjAtTFKVhA5goCE3ToGkalpeXT33PG6vtEUKwMUGRMG8Ut1AN2dnZWfzTP/0TRkZG6ro/PXz4MO66iM4UZlZPXdf9A+fGxgZmZ2c5BoUSYVkWpJRwHAdSSs4gS6GFGRdWLpehKApM00S1WoXjODBNM1L3u6xM/ME6iIgoiFAN2bt37+KLL77AhQsXMDQ0lFRNRE2FndWzUChACIFischGLCXCcRw4juPnUNd1lEqlhledic7SalxY7Riy2gt4UkoYhhF5DFlWJv5gHUREFMTfhdn4/PnzWFpaws2bNzE5Oen/I0pLo1k9TdM8c3tN0/Du3Tv8+OOPHEtGialUKjAMw3+saRo/pFJbvHFhlmWdGhem6zosy6rbXkqJzc1NvzFLRETUL0LdkdU0Da9evcL4+DgGBgaSqonoTGFn9ZRS+g1dKWXTbshE7aqdsAI4zlrt7O5EQTUbF3ZyDJm3/fLyMu/+ExFR3wnVkDUMw2805HI5uK6LXC6H/f39ps9zHAeVSgWbm5tYX19vv1rqe2Fn9czn8/4ai+VyuWU3ZKJ21TZkt7a2sLa21sFqiIiIiHpbqIbsq1ev2tpJpVIBABwcHLT1fCJP2Fk9vUYscNwNuVwusyFLiSqVSnjw4AHHYxMRERElKFRDtl2apnF5AIpFmFk9LcuKtRdAVmawZB3ZZZompqenoaoqHMepu5ASVtK/3zDN7KzUkpU6iIiIqPNCN2R1XYdpmjg8PMTk5CSX3qFUhZnVUwiB6elp/3u2bUea1TMrM1iyjmyybRtCCKiqCuD4QkqW8xZGVmrJSh1EvYRL2lGamDeKU6hZi1dWVjAyMoI///nP2N/fh6qquHv3bkKlETUWdFZPIQQURYFhGP5snuxWTEmQUmJmZga3bt3C2NgYhoeHsbe31+myiIha0nUd+Xzen7Su1ezXhUIBMzMzuHz5MhsVFBrzRnEKdUe2Uqng66+/9h8vLCzg888/j70oombCzOrJJXcoDUIIvHv3rtNlUA8Ic7fCsixIKeE4DqSUKBaLKVZKvaDRknZeQ6MRTdOYM2ob80ZxC9WQdV0XR0dH/tI7R0dHcF03kcKCyMp4KdZBRERx0HXdvyDnOM6ZM607jgPHcfzv6bqOUqnEZXgoFC5pR2li3ihuoRqyS0tLuHHjBmZnZwEcL8eztLQU+PlxT/iUlS4GrIOIiKIKc7eiUqnAMAx/HLamaXj06FFqtVJv4JJ2lCbmjeIWqiGraRoeP37s92d/+PAhLl261PJ5lmVhZ2cH1WoVhmH4/eKJiIjoWJi7FSfPo1JKnD9/PvEaqbd0ckm7rPQiy0odQLZqSUKnl1DMymoLrCM+TRuyu7u7EELUnRyFEP5d2N3dXezu7mJ8fLzpTrwZx9jliYiIqLGwdytqG7JbW1tYW1tLpC7qXZ1c0i4rNzSyUgeQrVqS0Mm8eftPUret+pCVOqJoOmvxyspK0yePjIxgdXU11oKIiIj6kaIoODw89B+3ulvhKZVKePDgQc9/CKb4aZpWl7lGS9p54l7SjvoP80Zxa3pH1nXdpl2VBgcH6wJJRERE7Qlzt8Jjmiamp6ehqiocx6nrihdWVrqZsY50eUvaCSEaLmm3sLDgd2WXUtYtl8LxihQW80ZxCjVGtpFOzlpMRETUKzRNQ7lc9h83ultRe9fVtm0IIaCqKoDjrnhR7lhkpZsZ60gXl7SjNDFvFKemXYvHx8fx+PHjM7///ffftxwfS0RERMF4dyssy2p4t8KyLADHjdqZmRncunULY2NjGB4ext7eXqfKJiIiSl3TO7LFYhFXr17Ff//3f+Nf//Vf/W7GUkr8x3/8B/b39/HDDz+kUigREVGvC3q3QgiBd+/epVUWERFR5jS9IwsAr169wieffIJ//ud/xj/+4z9ibGwMhUIBFy5cYCOWiIiIiIiIUhdojOzy8jKXziEiIiIiIqJMaHlHloiIiIiIiChL2JAlIiIiIiKirsKGLBEREREREXWVyOvIBiWlhGVZEELAtm0sLCyktWvqMWGyxNxRWpg1igOPb5Q2Zo7SxLxRnFK7I6vrOvL5PDRNgxAChmGktWvqMWGyxNxRWpg1igOPb5Q2Zo7SxLxRnFJpyHpXUzyqqsI0zTR2TT0mTJaYO0oLs0Zx4PGN0sbMUZqYN4pbKg1ZKSUGBwf9x0NDQ5BSprFr6jFhssTcUVqYNYoDj2+UNmaO0sS8UdxSGSPrOM6pr1Wr1VNf+9vf/oa//L//F/yFbTtKWa0FrYV1nKrj008/xa9+9avYSwiapaDb/u1vf8P//u//Btq3nfDvl3W0VwdwXEtSmQsikWNcVv6egezUkqE6kshbJ49vQHb+plnHaUkd45LIXNcd47JSB5CdWroobzzG9UYd7eYtlYasoih1V1HOCu1f/vIXzPzmN8FfeGYmamnNBa2FdZyq4+XLl1BVNfYSgmYp6LZ/+ctf8Mc//jHQvoNulzTWcdof//jHxDIXRCLHuKz8PQPZqSVDdSSRt04e34Ds/E2zjtOSOsYlkbmuO8ZlpQ4gO7XwGJco1lEvyvEtlYasEAI7Ozv+Y8dxMDIycmq7Tz/9FC9fvkyjJErYp59+msjrBs1S0G2Zud6RVOaC4DGu/ySRNx7fqBlmjtLEvFGa2s1bKg1ZTdNQLpf9x1JKTE1NndruV7/6VcfuqFB3aJUlKaU/OUCQ3DFzFAce4ygOPL5R2pg5ShPzRnHLua7rprGj2rWgpJTI5/Np7JZ6ULMszc3NYWFhAZqmtdyWKE7MGsWBxzdKGzNHaWLeKE6pNWS72e7uLkZHRzEwMIDnz5+jUqlgYWEB58+f73Rp1IOYN0obM0dpYt4obcwcpYl5S08qy+/E4ejoqGP7XllZwcDAAHZ3d1Eul6GqKgqFQup1NPodHBwcdP2+soh5Sz8DzBwzx2Ncepg35i1NncwbkI3M8ZyaLh7j+uMY1zUN2T/84Q+dLgGmaWJhYQE3b95EJ25kj42N4fHjx3VfS+oPo9199cqBk3lLN29R9sfMxaefMse8MW/dkDegNzKXhbwBnc0cz6npykLmeIxLPm+Za8hevXoV165dO/XPtm3//2kbGBjAt99+C9M0cf369dT37zl//jz+8z//E//yL//iv/FJ/WG0u69GB46VlZXY64sL83a2NPMWZX/MXHT9mDnmjXnrhrwB3ZW5LOYNyEbmeE5NRhYzl4W8Ad1xjIuat1RmLQ5jfHwcBwcHmJ2dxWeffeZ//fbt23j48GFHanr69CkMw8DDhw8xMDCAg4MD3LlzJ/U6FEXB48ePUS6XMTMzg7W1NeRyuUzsa3d3FwBweHjo/x84ni59b28vkRrjwLydLc28tbM/Zi4+/Zg55o15y3LegO7MXBbzBmQjczynJiOLmctC3oBsH+PiylvmGrLFYhFv3rzB6uoqcrkcisUiPvnkEyiKgkuXLnWkpkqlgnw+j8HBwbpB22nzrmx4M7otLi4m1t0j7L42NzcBAB8+fPD/73nw4EEiNcaBeTtbmnlrZ3/MXHz6MXPMG/OW5bwB3Zm5LOYNyEbmeE5NRhYzl4W8Adk+xsWWNzfDdnZ23ImJCbdQKLgzMzMdq+Pq1auu67quZVnu1atXXcMwOlKPaZqnvnb//v1M7SupetLAvNVLM29R9sfMRdePmWPemLduyFuY7bImK3lz3WxkjufU5GUlc1nIm+t2xzEuaj2Zbsh6DMNwS6VSx/bvBVLXdffZs2eu67rujRs3OlZPllmW5R4eHrqu67rPnj1zdV13pZQdrioc5q27MHPRMXPBMW/RMW/hdHvmOp0312Xmwuj2vLlu5zPHvAUXNW+Z61pc6+joCAMDA7h586b/tYODg9TXYaodtL28vJzafi9evFjXv9xtMGg6l8thf38/M/taWVnBDz/84E85Pj8/j0KhgBcvXkSuMWnMW3p5i3N/zFx0/ZA55o1568a8Ad2buazkDehM5nhOTV9WMsdjXPB9Rc5bnK3quF28eNH9/vvv677WiVvzjuO45XLZtSzLdV3Xff/+fcNb6NTdV6GYt+7EzEXHzAXHvEXHvIXTrZnLSt5cl5kLo1vz5rrZyRzzFlzUvGX6jqw3lfPOzg7W1tYwMDDQkXWYcrkc5ufn/cdCiERnmjtLo+moFUXBV199lZl9eVehtra2Ur0KFQfmrV6aeYuyP2Yuun7MHPPGvHVD3oDuzVxW8gZkI3M8pyYvK5nLQt6A7jjGRc1b5taRreVN5fy73/0OMzMz2N/f70gQ0l7E+iyqqtb9k1Jmbl9Pnz7F0NCQfwCRUnZkyvF2MG/10sxblP0xc9H1Y+aYN+atG/IGdG/mspI3IBuZ4zk1eVnJXBbyBnTHMS5y3mK+Qxyr2lvLlUrFnZiYcC9evJh6HRMTE+7c3Jx7+/Ztf0ByVrpZFAqFzO3r8PDQ3d7edl33uHuF9zvLOuattTTzFmZ/zFw0zFy4fTFv0TBv4ffVjZnLSt5cN7uZ4zk1XlnJXFbz5rrZPMZFyVum78jWtshVVcWrV6/wxRdfpF5HVq7wnHR0dJT4Fb2w+3r+/DkWFxexuroK4Hh9qHv37iVdXiyYt+bSzFuY/TFz0TFzzFuamLdw++rWzGUlb0A2M8dzavyykrks5g3I5jEuat4yPUZ2cnLy1NeKxWLqdbgpL2J9ltoZwlzXRS6Xq5uZLQv7KpfL+OGHH3D79m0Ax+MC0jxQR8G81Uszb1H2x8xF14+ZY96OMW/ZzhvQvZnLSt6AbGSO59TkZSVzWcgb0B3HuKh5y1RD9uRUzid5v5i4pioPqtEVHl3XU60BAN6+fZv5fbmui6OjI/99PDw87NjkDq0wb82lmbco+2PmouvHzDFvzFs35A3onsxlNW9ANjLHc2r8spq5LOQN6I5jXNS85dysppPOdHR0BOB4pq+s7cs0TXz77bfI5XJYWFhAuVzG119/jfHx8STLpASlmbd29sfM9R4e4yhNWc4bwMz1Gp5TKW1ZPsZFzRsbsg1k9QrPmzdvUCgUUK1WARzffl9bW0tkoeco+5JSYnt7G8BxNw8hROz19RLmLfr+mLlwmDnmLU3MW/R9MXPhZDFzPKf2rizmDeieY1ykvAWeFoo67urVq65hGP7jzc3NxBZ6jrqvw8PDrpnljhpLM29x7I+Z6348xlGauilvrsvMdTueUylt3XSMazdvmZ61mOoNDAzUDZzO5/OJjVtod19v3rzB1atXceXKFVy5cgWff/55Rwa4U3Rp5i3K/pi53sFjHKWpG/IGMHO9gudUSls3HOOi5i1Tkz1lla7rp7oMKIqCr776KtU6fv/73+Pt27e4ePEiAODg4ACjo6OZ2tfdu3extLTkzxxnmiYKhQJevHiRSJ29qB/zFmV/zFx0/Zg55q1zmLdw+2LmostC5nhO7R9ZyBvQHce4qHnjGNkAnj17VvfYNE2oqpp6IK9evQopZd301gCQy+Vi73/f7r5mZmbw8uXLll+js/Vj3qLsj5mLrh8zx7x1DvMWbl/MXHRZyBzPqf0jC3kDuuMYFzlvoTsjk+u6rlsoFDpdQiZ999137sHBgf9YSunqut7BinoD83Y2Zi4ZzFxjzFsymLezMXPJYOYaY96Swbw1FjVv7FrchqOjo44sDn1wcJDY7Hbt7uvkTG2u66JUKtVdkblw4UJidfaDfshbmP0xc8nrh8wxb9nBvNVj5pLXiczxnNq/eIz7KPa8xdWi7mXDw8PuxYsX3YsXL/r/78TVqdu3b5/6mmVZ7tjYmPvb3/7W3d3d7cp9Ub1+zFsn9kcf9WPmmLfOYd6S3RedloXM8ZzaP7KQN9ftj2McG7Jd5P79++6NGzfcq1evuvv7+67rHk93bdu2W61WY51SO819UTalnQFmjniMozQxb5QmnlMpbf1wjGNDNgApZd3aRlJKV0qZeh0zMzPu+/fv6wIxPDzsf//GjRtduS+q149568T+6KN+zBzz1jnMG/OWtixkjufU/pGFvLlufxzjuI5sAIVCoe7x0NAQVlZWUq/DdV0IIaAoCn79618DwKnpvbtxX1SvH/PWif3RR/2YOeatc5i3ZPdFp2Uhczyn9o8s5A3oj2McJ3sKwHEcDAwM+I8HBwc7Mmg7n8/j6tWryOVyGBgYQKFQgOu6+PbbbwEAIyMjXbkvqtePeevE/uijfswc89Y5zBvzlrYsZI7n1P6RhbwBfXKMS+Q+b4+5ceNGXReBw8PDjnXJcBzn1P/L5bJbKpW6el/0Ub/mrRP7o2P9mjnmrTOYN+YtbVnJHM+p/SEreXPd3j/G5Vz3/1aspTNZloW7d+/i+vXrcF0X29vbePjwIcbHxztdGvUg5o3SxsxRmpg3ShszR2li3tLDhmxAUkpsb28DACYnJyGE6HBF1MuYN0obM0dpYt4obcwcpYl5SwcbskRERERERNRVOGsxERERERERdRU2ZImIiIiIiKirsCFLREREREREXYUNWSIiIiIiIuoqbMgSERERERFRV2FDloiIiIiIiLoKG7JERERERETUVf4/G2Q7pRs2ajMAAAAASUVORK5CYII=\n"
     },
     "metadata": {},
     "output_type": "display_data"
    },
    {
     "data": {
      "text/plain": "<Figure size 960x360 with 12 Axes>",
      "image/png": "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\n"
     },
     "metadata": {},
     "output_type": "display_data"
    }
   ],
   "source": [
    "def ics_draw(dict_data, label_at_left, fig, axes, themecolor=('red', 'darkgray'), enable_subtitle=True, ylims=None, barlabel=False, enable_xticklabel=True):\n",
    "    plt.style.use(\"seaborn-white\")\n",
    "    sns.despine(left=True)\n",
    "\n",
    "    # name_list = ['lz4', 'culzss', 'gpulz', 'gpulz\\nbest']\n",
    "    datasets = ['hurr-quant.', 'hacc-quant.', 'nyx-quant.', 'tpch-integer', 'tpch-string', 'rtm-fp32']\n",
    "\n",
    "    name_list = list(dict_data.keys())\n",
    "    results = list(zip(*dict_data.values()))\n",
    "\n",
    "    bars = []\n",
    "\n",
    "    for col, _ in enumerate(datasets):\n",
    "        b = axes[col].bar(name_list, results[col],\n",
    "                      width=0.3,\n",
    "                      color=themecolor[0] if col % 2 == 0 else themecolor[1],\n",
    "                      edgecolor='none'\n",
    "                      )\n",
    "        # bars.append(b)\n",
    "        # axes[col].bar_label(b, label_type='center')\n",
    "        if barlabel:\n",
    "            axes[col].bar_label(b)\n",
    "\n",
    "        if enable_subtitle:\n",
    "            axes[col].set_title(datasets[col].upper())\n",
    "        axes[col].grid(axis='y')\n",
    "\n",
    "        if enable_xticklabel:\n",
    "            axes[col].set_xticklabels(name_list, rotation=90, multialignment='right')\n",
    "        else:\n",
    "            axes[col].set_xticks([])\n",
    "\n",
    "    axes[0].set_ylabel(label_at_left)\n",
    "    if ylims:\n",
    "        axes[0].set_ylim(ylims)\n",
    "\n",
    "\n",
    "\n",
    "fig, axes = plt.subplots(ncols=6, figsize=(12, 2.5), sharey=False)\n",
    "ics_draw(cr, \"Compression Ratio\", fig, axes, enable_subtitle=True)\n",
    "fig.tight_layout()\n",
    "plt.show()\n",
    "fig.savefig(\"cr.pdf\")\n",
    "\n",
    "fig, axes = plt.subplots(nrows=2, ncols=6, figsize=(12, 4.5), sharey='row')\n",
    "ics_draw(a4000, \"{\\\\bfseries A4000} Compression\\nThroughput (GB/s)\", fig, axes[0], themecolor=('lightcoral', 'silver'), ylims=(0,27), barlabel=True, enable_xticklabel=False)\n",
    "ics_draw(a100, \"{\\\\bfseries A100} Compression\\nThroughput (GB/s)\", fig, axes[1], ylims=(0, 32), barlabel=True, enable_subtitle=False, enable_xticklabel=True)\n",
    "fig.tight_layout()\n",
    "plt.show()\n",
    "fig.savefig(\"throughput-2gpu.pdf\")\n",
    "\n"
   ]
  },
  {
   "cell_type": "code",
   "execution_count": null,
   "metadata": {
    "collapsed": false
   },
   "outputs": [],
   "source": []
  }
 ],
 "metadata": {
  "kernelspec": {
   "display_name": "base",
   "language": "python",
   "name": "python3"
  },
  "language_info": {
   "codemirror_mode": {
    "name": "ipython",
    "version": 3
   },
   "file_extension": ".py",
   "mimetype": "text/x-python",
   "name": "python",
   "nbconvert_exporter": "python",
   "pygments_lexer": "ipython3",
   "version": "3.9.13"
  },
  "orig_nbformat": 4,
  "vscode": {
   "interpreter": {
    "hash": "9f2274c5c2620f3f43193f36b3bd67be041a2107d779e889b435b7424f65ed47"
   }
  }
 },
 "nbformat": 4,
 "nbformat_minor": 2
}

